A Non-Perturbative Pairwise-Additive Analysis of Charge Transfer Contributions to Intermolecular Interaction Energies

Energy decomposition analysis (EDA) based on absolutely localized molecular orbitals (ALMOs) decomposes the interaction energy between molecules into physically interpretable components like geometry distortion, frozen interactions, polarization, and charge transfer (CT, also sometimes called charge delocalization) interactions. In this work, a numerically exact scheme to decompose the CT interaction energy into pairwise additive terms is introduced for the ALMO-EDA using density functional theory. Unlike perturbative pairwise charge-decomposition analysis, the new approach does not break down for strongly interacting systems, or show significant exchange-correlation functional dependence in the decomposed energy components. Both the energy lowering and the charge flow associated with CT can be decomposed. Complementary occupied-virtual orbital pairs (COVPs) that capture the dominant donor and acceptor CT orbitals are obtained for the new decomposition. It is applied to systems with different types of interactions including DNA base-pairs, borane-ammonia adducts, and transition metal hexacarbonyls. While consistent with most existing understanding of the nature of CT in these systems, the results also reveal some new insights into the origin of trends in donor-acceptor interactions.

==> Graphs/.ipynb_checkpoints/Graphs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns; sns.set()\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "from matplotlib.pyplot import figure\n",
    "from scipy.optimize import curve_fit\n",
    "from matplotlib import cm\n",
    "from scipy.interpolate import Akima1DInterpolator\n",
    "from matplotlib.patches import Patch\n",
    "from matplotlib.lines import Line2D\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'errorbar.capsize': 2})\n",
    "\n",
    "HARTREETOKJMOL = 2625.499638"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "pal = sns.color_palette(\"muted\").as_hex()\n",
    "pal = [str(x) for x in pal]\n",
    "sns_blue = pal[0]\n",
    "sns_orange = pal[1]\n",
    "sns_green = pal[2]\n",
    "sns_maroon = pal[3]\n",
    "sns_purple = pal[4]\n",
    "sns_brown = pal[5]\n",
    "sns_pink = pal[6]\n",
    "sns_gray = pal[7]\n",
    "sns_ochre = pal[8]\n",
    "sns_skyblue = pal[9]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns_DtoA = sns_maroon\n",
    "sns_AtoD = sns_green\n",
    "sns_DtoD = sns_brown\n",
    "sns_AtoA = sns_ochre\n",
    "\n",
    "\n",
    "sns_gd = sns_gray\n",
    "sns_frz = sns_pink\n",
    "sns_pol = sns_purple\n",
    "sns_ct = sns_skyblue\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def autolabel(rects, n_round=1, fontsize=16):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{0:.{1}f}%'.format(height, n_round),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\", fontsize=fontsize,\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "        \n",
    "def plot_interpolated(x,y,interpolation_points=200):\n",
    "    # Pass in x-values, y-values to be interpolated and plotted on 'axes'\n",
    "    intp = scipy.interpolate.Akima1DInterpolator(x, y)\n",
    "    intp_x = np.linspace(x[0],x[len(x)-1],interpolation_points)\n",
    "    intp_y = intp(intp_x)\n",
    "    return intp_x, intp_y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">EDA summary</th>\n",
       "      <th colspan=\"5\" halign=\"left\">VCT Scheme 2</th>\n",
       "      <th colspan=\"6\" halign=\"left\">PCT Scheme 2</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>IntE</th>\n",
       "      <th>Frz</th>\n",
       "      <th>Pol</th>\n",
       "      <th>CT</th>\n",
       "      <th>PCT</th>\n",
       "      <th>Total CT captured</th>\n",
       "      <th>1 -&gt; 1</th>\n",
       "      <th>1 -&gt; 2</th>\n",
       "      <th>2 -&gt; 1</th>\n",
       "      <th>2 -&gt; 2</th>\n",
       "      <th>Total CT captured</th>\n",
       "      <th>Percent recovered</th>\n",
       "      <th>1 -&gt; 1</th>\n",
       "      <th>1 -&gt; 2</th>\n",
       "      <th>2 -&gt; 1</th>\n",
       "      <th>2 -&gt; 2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>PBE</th>\n",
       "      <td>-216.7443</td>\n",
       "      <td>323.7217</td>\n",
       "      <td>-218.1922</td>\n",
       "      <td>-322.2738</td>\n",
       "      <td>-349.4130</td>\n",
       "      <td>-322.273786</td>\n",
       "      <td>-4.990986</td>\n",
       "      <td>-138.707133</td>\n",
       "      <td>-175.764374</td>\n",
       "      <td>-2.811293</td>\n",
       "      <td>-349.412990</td>\n",
       "      <td>108.421159</td>\n",
       "      <td>-5.471966</td>\n",
       "      <td>-161.530882</td>\n",
       "      <td>-182.366289</td>\n",
       "      <td>-0.043853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BLYP</th>\n",
       "      <td>-177.2870</td>\n",
       "      <td>352.3505</td>\n",
       "      <td>-212.8266</td>\n",
       "      <td>-316.8108</td>\n",
       "      <td>-340.3011</td>\n",
       "      <td>-316.810831</td>\n",
       "      <td>-5.036534</td>\n",
       "      <td>-135.863938</td>\n",
       "      <td>-172.463651</td>\n",
       "      <td>-3.446709</td>\n",
       "      <td>-340.301084</td>\n",
       "      <td>107.414610</td>\n",
       "      <td>-5.344962</td>\n",
       "      <td>-157.375271</td>\n",
       "      <td>-177.083696</td>\n",
       "      <td>-0.497155</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97-D3(BJ)</th>\n",
       "      <td>-179.6493</td>\n",
       "      <td>336.3192</td>\n",
       "      <td>-208.3369</td>\n",
       "      <td>-307.6316</td>\n",
       "      <td>-327.3378</td>\n",
       "      <td>-307.631641</td>\n",
       "      <td>-4.591537</td>\n",
       "      <td>-133.561535</td>\n",
       "      <td>-166.163522</td>\n",
       "      <td>-3.315047</td>\n",
       "      <td>-327.337830</td>\n",
       "      <td>106.405789</td>\n",
       "      <td>-5.136432</td>\n",
       "      <td>-153.833323</td>\n",
       "      <td>-168.136260</td>\n",
       "      <td>-0.231815</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>revPBE</th>\n",
       "      <td>-192.5596</td>\n",
       "      <td>341.2132</td>\n",
       "      <td>-217.2460</td>\n",
       "      <td>-316.5268</td>\n",
       "      <td>-341.3019</td>\n",
       "      <td>-316.526787</td>\n",
       "      <td>-4.698390</td>\n",
       "      <td>-135.407173</td>\n",
       "      <td>-174.119697</td>\n",
       "      <td>-2.301527</td>\n",
       "      <td>-341.301936</td>\n",
       "      <td>107.827184</td>\n",
       "      <td>-5.101614</td>\n",
       "      <td>-157.014196</td>\n",
       "      <td>-179.556352</td>\n",
       "      <td>0.370226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06-L</th>\n",
       "      <td>-200.8957</td>\n",
       "      <td>303.2673</td>\n",
       "      <td>-214.7620</td>\n",
       "      <td>-289.4010</td>\n",
       "      <td>-294.5449</td>\n",
       "      <td>-289.401725</td>\n",
       "      <td>-3.363453</td>\n",
       "      <td>-124.490539</td>\n",
       "      <td>-159.128158</td>\n",
       "      <td>-2.419575</td>\n",
       "      <td>-294.544874</td>\n",
       "      <td>101.777421</td>\n",
       "      <td>-4.683296</td>\n",
       "      <td>-135.338674</td>\n",
       "      <td>-153.821100</td>\n",
       "      <td>-0.701805</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SCAN</th>\n",
       "      <td>-213.1399</td>\n",
       "      <td>316.0901</td>\n",
       "      <td>-233.3119</td>\n",
       "      <td>-295.9182</td>\n",
       "      <td>-314.3099</td>\n",
       "      <td>-295.888473</td>\n",
       "      <td>-2.489475</td>\n",
       "      <td>-139.569260</td>\n",
       "      <td>-149.195750</td>\n",
       "      <td>-4.633988</td>\n",
       "      <td>-314.309889</td>\n",
       "      <td>106.215126</td>\n",
       "      <td>-3.599426</td>\n",
       "      <td>-159.030539</td>\n",
       "      <td>-149.874316</td>\n",
       "      <td>-1.805609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>MS2</th>\n",
       "      <td>-194.7161</td>\n",
       "      <td>313.9719</td>\n",
       "      <td>-219.8413</td>\n",
       "      <td>-288.8468</td>\n",
       "      <td>-303.8616</td>\n",
       "      <td>-288.846779</td>\n",
       "      <td>-3.983092</td>\n",
       "      <td>-124.386383</td>\n",
       "      <td>-157.531712</td>\n",
       "      <td>-2.945592</td>\n",
       "      <td>-303.861590</td>\n",
       "      <td>105.198185</td>\n",
       "      <td>-4.506086</td>\n",
       "      <td>-139.324392</td>\n",
       "      <td>-159.469631</td>\n",
       "      <td>-0.561481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSS</th>\n",
       "      <td>-192.3146</td>\n",
       "      <td>316.9983</td>\n",
       "      <td>-214.0818</td>\n",
       "      <td>-295.2311</td>\n",
       "      <td>-312.8530</td>\n",
       "      <td>-295.231129</td>\n",
       "      <td>-2.594806</td>\n",
       "      <td>-125.640459</td>\n",
       "      <td>-164.399425</td>\n",
       "      <td>-2.596439</td>\n",
       "      <td>-312.852970</td>\n",
       "      <td>105.968839</td>\n",
       "      <td>-3.158190</td>\n",
       "      <td>-141.413886</td>\n",
       "      <td>-168.346805</td>\n",
       "      <td>0.065910</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B97M-V</th>\n",
       "      <td>-189.4734</td>\n",
       "      <td>329.7839</td>\n",
       "      <td>-208.4572</td>\n",
       "      <td>-310.8001</td>\n",
       "      <td>-319.7042</td>\n",
       "      <td>-310.799737</td>\n",
       "      <td>-6.323108</td>\n",
       "      <td>-132.955640</td>\n",
       "      <td>-168.833730</td>\n",
       "      <td>-2.687260</td>\n",
       "      <td>-319.704196</td>\n",
       "      <td>102.864895</td>\n",
       "      <td>-7.659315</td>\n",
       "      <td>-145.325616</td>\n",
       "      <td>-166.573903</td>\n",
       "      <td>-0.145362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TPSSh</th>\n",
       "      <td>-187.6191</td>\n",
       "      <td>312.4137</td>\n",
       "      <td>-211.5960</td>\n",
       "      <td>-288.4368</td>\n",
       "      <td>-286.3963</td>\n",
       "      <td>-288.436763</td>\n",
       "      <td>-2.723639</td>\n",
       "      <td>-120.041263</td>\n",
       "      <td>-163.162829</td>\n",
       "      <td>-2.509033</td>\n",
       "      <td>-286.396330</td>\n",
       "      <td>99.292576</td>\n",
       "      <td>-3.065735</td>\n",
       "      <td>-121.371283</td>\n",
       "      <td>-161.790624</td>\n",
       "      <td>-0.168687</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M06-2X</th>\n",
       "      <td>-165.7203</td>\n",
       "      <td>317.6384</td>\n",
       "      <td>-202.5787</td>\n",
       "      <td>-280.7800</td>\n",
       "      <td>-239.1602</td>\n",
       "      <td>-280.779966</td>\n",
       "      <td>-8.416701</td>\n",
       "      <td>-106.148994</td>\n",
       "      <td>-159.719411</td>\n",
       "      <td>-6.494859</td>\n",
       "      <td>-239.160231</td>\n",
       "      <td>85.177089</td>\n",
       "      <td>-8.251230</td>\n",
       "      <td>-80.433582</td>\n",
       "      <td>-145.549061</td>\n",
       "      <td>-4.926358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B3LYP</th>\n",
       "      <td>-171.4415</td>\n",
       "      <td>334.4836</td>\n",
       "      <td>-208.2271</td>\n",
       "      <td>-297.6980</td>\n",
       "      <td>-280.9986</td>\n",
       "      <td>-297.698021</td>\n",
       "      <td>-4.370402</td>\n",
       "      <td>-121.593293</td>\n",
       "      <td>-168.115163</td>\n",
       "      <td>-3.619163</td>\n",
       "      <td>-280.998579</td>\n",
       "      <td>94.390483</td>\n",
       "      <td>-4.429964</td>\n",
       "      <td>-113.731142</td>\n",
       "      <td>-161.422168</td>\n",
       "      <td>-1.415305</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M11</th>\n",
       "      <td>-161.3805</td>\n",
       "      <td>307.8991</td>\n",
       "      <td>-199.0084</td>\n",
       "      <td>-270.2711</td>\n",
       "      <td>-204.0730</td>\n",
       "      <td>-270.271135</td>\n",
       "      <td>-4.460939</td>\n",
       "      <td>-105.014667</td>\n",
       "      <td>-154.590699</td>\n",
       "      <td>-6.204830</td>\n",
       "      <td>-204.072953</td>\n",
       "      <td>75.506761</td>\n",
       "      <td>-3.566365</td>\n",
       "      <td>-68.501221</td>\n",
       "      <td>-127.001220</td>\n",
       "      <td>-5.004147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97X-V</th>\n",
       "      <td>-165.7856</td>\n",
       "      <td>315.8851</td>\n",
       "      <td>-199.4546</td>\n",
       "      <td>-282.2161</td>\n",
       "      <td>-215.5296</td>\n",
       "      <td>-282.215764</td>\n",
       "      <td>-4.527437</td>\n",
       "      <td>-105.644611</td>\n",
       "      <td>-169.121064</td>\n",
       "      <td>-2.922652</td>\n",
       "      <td>-215.529613</td>\n",
       "      <td>76.370417</td>\n",
       "      <td>-4.070358</td>\n",
       "      <td>-68.066863</td>\n",
       "      <td>-141.995468</td>\n",
       "      <td>-1.396925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wB97M-V</th>\n",
       "      <td>-166.7194</td>\n",
       "      <td>323.0884</td>\n",
       "      <td>-205.2833</td>\n",
       "      <td>-284.5245</td>\n",
       "      <td>-219.9738</td>\n",
       "      <td>-284.524251</td>\n",
       "      <td>-4.809873</td>\n",
       "      <td>-106.254752</td>\n",
       "      <td>-170.159758</td>\n",
       "      <td>-3.299868</td>\n",
       "      <td>-219.973807</td>\n",
       "      <td>77.312782</td>\n",
       "      <td>-4.449068</td>\n",
       "      <td>-68.531805</td>\n",
       "      <td>-145.162622</td>\n",
       "      <td>-1.830313</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           EDA summary                                          \\\n",
       "                  IntE       Frz       Pol        CT       PCT   \n",
       "PBE          -216.7443  323.7217 -218.1922 -322.2738 -349.4130   \n",
       "BLYP         -177.2870  352.3505 -212.8266 -316.8108 -340.3011   \n",
       "B97-D3(BJ)   -179.6493  336.3192 -208.3369 -307.6316 -327.3378   \n",
       "revPBE       -192.5596  341.2132 -217.2460 -316.5268 -341.3019   \n",
       "M06-L        -200.8957  303.2673 -214.7620 -289.4010 -294.5449   \n",
       "SCAN         -213.1399  316.0901 -233.3119 -295.9182 -314.3099   \n",
       "MS2          -194.7161  313.9719 -219.8413 -288.8468 -303.8616   \n",
       "TPSS         -192.3146  316.9983 -214.0818 -295.2311 -312.8530   \n",
       "B97M-V       -189.4734  329.7839 -208.4572 -310.8001 -319.7042   \n",
       "TPSSh        -187.6191  312.4137 -211.5960 -288.4368 -286.3963   \n",
       "M06-2X       -165.7203  317.6384 -202.5787 -280.7800 -239.1602   \n",
       "B3LYP        -171.4415  334.4836 -208.2271 -297.6980 -280.9986   \n",
       "M11          -161.3805  307.8991 -199.0084 -270.2711 -204.0730   \n",
       "wB97X-V      -165.7856  315.8851 -199.4546 -282.2161 -215.5296   \n",
       "wB97M-V      -166.7194  323.0884 -205.2833 -284.5245 -219.9738   \n",
       "\n",
       "               VCT Scheme 2                                               \\\n",
       "           Total CT captured   1 -> 1      1 -> 2       2 -> 1    2 -> 2   \n",
       "PBE              -322.273786 -4.990986 -138.707133 -175.764374 -2.811293   \n",
       "BLYP             -316.810831 -5.036534 -135.863938 -172.463651 -3.446709   \n",
       "B97-D3(BJ)       -307.631641 -4.591537 -133.561535 -166.163522 -3.315047   \n",
       "revPBE           -316.526787 -4.698390 -135.407173 -174.119697 -2.301527   \n",
       "M06-L            -289.401725 -3.363453 -124.490539 -159.128158 -2.419575   \n",
       "SCAN             -295.888473 -2.489475 -139.569260 -149.195750 -4.633988   \n",
       "MS2              -288.846779 -3.983092 -124.386383 -157.531712 -2.945592   \n",
       "TPSS             -295.231129 -2.594806 -125.640459 -164.399425 -2.596439   \n",
       "B97M-V           -310.799737 -6.323108 -132.955640 -168.833730 -2.687260   \n",
       "TPSSh            -288.436763 -2.723639 -120.041263 -163.162829 -2.509033   \n",
       "M06-2X           -280.779966 -8.416701 -106.148994 -159.719411 -6.494859   \n",
       "B3LYP            -297.698021 -4.370402 -121.593293 -168.115163 -3.619163   \n",
       "M11              -270.271135 -4.460939 -105.014667 -154.590699 -6.204830   \n",
       "wB97X-V          -282.215764 -4.527437 -105.644611 -169.121064 -2.922652   \n",
       "wB97M-V          -284.524251 -4.809873 -106.254752 -170.159758 -3.299868   \n",
       "\n",
       "               PCT Scheme 2                                           \\\n",
       "           Total CT captured Percent recovered   1 -> 1      1 -> 2    \n",
       "PBE              -349.412990        108.421159 -5.471966 -161.530882   \n",
       "BLYP             -340.301084        107.414610 -5.344962 -157.375271   \n",
       "B97-D3(BJ)       -327.337830        106.405789 -5.136432 -153.833323   \n",
       "revPBE           -341.301936        107.827184 -5.101614 -157.014196   \n",
       "M06-L            -294.544874        101.777421 -4.683296 -135.338674   \n",
       "SCAN             -314.309889        106.215126 -3.599426 -159.030539   \n",
       "MS2              -303.861590        105.198185 -4.506086 -139.324392   \n",
       "TPSS             -312.852970        105.968839 -3.158190 -141.413886   \n",
       "B97M-V           -319.704196        102.864895 -7.659315 -145.325616   \n",
       "TPSSh            -286.396330         99.292576 -3.065735 -121.371283   \n",
       "M06-2X           -239.160231         85.177089 -8.251230  -80.433582   \n",
       "B3LYP            -280.998579         94.390483 -4.429964 -113.731142   \n",
       "M11              -204.072953         75.506761 -3.566365  -68.501221   \n",
       "wB97X-V          -215.529613         76.370417 -4.070358  -68.066863   \n",
       "wB97M-V          -219.973807         77.312782 -4.449068  -68.531805   \n",
       "\n",
       "                                  \n",
       "                2 -> 1    2 -> 2  \n",
       "PBE        -182.366289 -0.043853  \n",
       "BLYP       -177.083696 -0.497155  \n",
       "B97-D3(BJ) -168.136260 -0.231815  \n",
       "revPBE     -179.556352  0.370226  \n",
       "M06-L      -153.821100 -0.701805  \n",
       "SCAN       -149.874316 -1.805609  \n",
       "MS2        -159.469631 -0.561481  \n",
       "TPSS       -168.346805  0.065910  \n",
       "B97M-V     -166.573903 -0.145362  \n",
       "TPSSh      -161.790624 -0.168687  \n",
       "M06-2X     -145.549061 -4.926358  \n",
       "B3LYP      -161.422168 -1.415305  \n",
       "M11        -127.001220 -5.004147  \n",
       "wB97X-V    -141.995468 -1.396925  \n",
       "wB97M-V    -145.162622 -1.830313  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "func_dep_data = pd.read_excel('data_for_graphs.xlsx',sheet_name='functional_dependence', index_col=[0],header=[0,1])\n",
    "func_dep_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "\n",
    "opacity = 1.0\n",
    "N = len(func_dep_data.index.tolist())\n",
    "pct_percent = func_dep_data['PCT Scheme 2 ','Total CT captured'].values / func_dep_data['EDA summary','CT'] * 100.\n",
    "vct_percent = func_dep_data['VCT Scheme 2 ','Total CT captured'].values / func_dep_data['EDA summary','CT'] * 100.\n",
    "\n",
    "p_1to1 = func_dep_data['PCT Scheme 2 ','1 -> 1 '] / func_dep_data['EDA summary','CT'] * 100.\n",
    "p_1to2 = func_dep_data['PCT Scheme 2 ','1 -> 2 '] / func_dep_data['EDA summary','CT'] * 100.\n",
    "p_2to1 = func_dep_data['PCT Scheme 2 ','2 -> 1'] / func_dep_data['EDA summary','CT'] * 100.\n",
    "p_2to2 = func_dep_data['PCT Scheme 2 ','2 -> 2'] / func_dep_data['EDA summary','CT'] * 100.\n",
    "\n",
    "v_1to1 = func_dep_data['VCT Scheme 2 ','1 -> 1 '] / func_dep_data['EDA summary','CT'] * 100.\n",
    "v_1to2 = func_dep_data['VCT Scheme 2 ','1 -> 2 '] / func_dep_data['EDA summary','CT'] * 100.\n",
    "v_2to1 = func_dep_data['VCT Scheme 2 ','2 -> 1'] / func_dep_data['EDA summary','CT'] * 100.\n",
    "v_2to2 = func_dep_data['VCT Scheme 2 ','2 -> 2'] / func_dep_data['EDA summary','CT'] * 100.\n",
    "\n",
    "func_names = func_dep_data.index.tolist()\n",
    "func_names[2] = 'B97-D3'\n",
    "func_names[13] = r'$\\omega$'+'B97X-V'\n",
    "func_names[14] = r'$\\omega$'+'B97M-V'\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.45         # the width of the bars\n",
    "bar_width = 0.35\n",
    "delta = 0.1 # bar offset\n",
    "edgewidth = 3.\n",
    "rect_p_1to1 =  ax.bar(ind-delta, p_1to1, bar_width, bottom=0, \n",
    "                      label='Perturbative', color=sns_AtoA, edgecolor='blue',linewidth=edgewidth)\n",
    "rect_p_1to2 =  ax.bar(ind-delta, p_1to2, bar_width, bottom=p_1to1, \n",
    "                      label='Perturbative', color=sns_AtoD, edgecolor='blue',linewidth=edgewidth)\n",
    "rect_p_2to1 =  ax.bar(ind-delta, p_2to1, bar_width, bottom=p_1to1+p_1to2, \n",
    "                      label='Perturbative', color=sns_DtoA, edgecolor='blue',linewidth=edgewidth)\n",
    "rect_p_2to2 =  ax.bar(ind-delta, p_2to2, bar_width, bottom=p_1to1+p_1to2+p_2to1, \n",
    "                      label='Perturbative', color=sns_DtoD, edgecolor='blue',linewidth=edgewidth)\n",
    "\n",
    "rect_v_1to1 =  ax.bar(ind + bar_width, v_1to1, bar_width, bottom=0, \n",
    "                      label='Variational', color=sns_AtoA, edgecolor='black',linewidth=edgewidth)\n",
    "rect_v_1to2 =  ax.bar(ind + bar_width, v_1to2, bar_width, bottom=v_1to1, \n",
    "                      label='Variational', color=sns_AtoD, edgecolor='black',linewidth=edgewidth)\n",
    "rect_v_2to1 =  ax.bar(ind + bar_width, v_2to1, bar_width, bottom=v_1to1+v_1to2, \n",
    "                      label='Variational', color=sns_DtoA, edgecolor='black',linewidth=edgewidth)\n",
    "rect_v_2to2 =  ax.bar(ind + bar_width, v_2to2, bar_width, bottom=v_1to1+v_1to2+v_2to1, \n",
    "                      label='Variational', color=sns_DtoD, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "xtick_pos = []\n",
    "for i in ind:\n",
    "    xtick_pos.append(i+bar_width/2.)\n",
    "ax.set_xticks(xtick_pos)\n",
    "ax.set_ylim((0.0, 130.0))\n",
    "ax.set_xlim((-0.5, float(N)-0.3))\n",
    "\n",
    "ax.set_ylabel('% of charge transfer decomposed', fontsize=fontsize)\n",
    "ax.set_xticklabels(func_names, fontsize=fontsize-8, rotation=45)\n",
    "\n",
    "ax.tick_params(axis='x',which='major', pad=15)\n",
    "yticklabels = list(np.arange(0,120,20))\n",
    "yticklabels_percent = ['{:.0f}%'.format(x) for x in yticklabels]\n",
    "\n",
    "ax.set_yticklabels(tuple(yticklabels_percent), fontsize=fontsize-8)\n",
    "\n",
    "ax.grid(False)\n",
    "    \n",
    "# autolabel(p1, n_round=0)\n",
    "# autolabel(p2, n_round=0)\n",
    "\n",
    "legend_elements = [Patch(facecolor='white',edgecolor='blue',label='Perturbative',linewidth=2),\n",
    "                Patch(facecolor='white', edgecolor='black',label='Variational',linewidth=2), \n",
    "                   Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')\n",
    "                  ]\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "    \n",
    "for pct,rect in zip(pct_percent,rect_p_1to1):\n",
    "    height = pct\n",
    "    ax.annotate('{0:.{1}f}%'.format(height, 0),\n",
    "                xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                xytext=(0, 3),  # 3 points vertical offset\n",
    "                textcoords=\"offset points\", fontsize=fontsize-16,\n",
    "                ha='center', va='bottom')\n",
    "for pct,rect in zip(vct_percent,rect_v_1to1):\n",
    "    height = pct\n",
    "    ax.annotate('{0:.{1}f}%'.format(height, 0),\n",
    "                xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                xytext=(0, 3),  # 3 points vertical offset\n",
    "                textcoords=\"offset points\", fontsize=fontsize-16,\n",
    "                ha='center', va='bottom')\n",
    "    \n",
    "ax.legend(handles=legend_elements, loc='upper center',ncol=6,frameon=True, fancybox=True,fontsize=fontsize-8)\n",
    "# plt.show()\n",
    "plt.savefig('func_dep.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "pes_dep_data = pd.read_excel('data_for_graphs.xlsx',sheet_name='PES_dependence', header=[0,1])\n",
    "# pes_dep_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "basis_lim = pd.read_excel('data_for_graphs.xlsx',sheet_name='basis_set_limit', header=[0,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "q_ct_dtoa = basis_lim['VCT Scheme 2  (%) (charge)', '2 -> 1']\n",
    "q_ct_atod = basis_lim['VCT Scheme 2  (%) (charge)', '1 -> 2 ']\n",
    "q_ct_atoa = basis_lim['VCT Scheme 2  (%) (charge)', '1 -> 1 ']\n",
    "q_ct_dtod = basis_lim['VCT Scheme 2  (%) (charge)', '2 -> 2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(12, dtype=np.float32)\n",
    "x_pos[4:] = x_pos[4:] + 0.5\n",
    "x_pos[8:] = x_pos[8:] + 0.5\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'BH'+r'$_3$'\n",
    "a_str = 'CO'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos[:4], q_ct_atoa[:4], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_atod[:4], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_dtoa[:4], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_dtod[:4], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[4:8], q_ct_atoa[4:8], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_atod[4:8], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_dtoa[4:8], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_dtod[4:8], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[8:], q_ct_atoa[8:], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_atod[8:], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_dtoa[8:], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_dtod[8:], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "mols = ['cc-pVDZ','cc-pVTZ','cc-pVQZ','cc-pV5Z','aug-cc-pVDZ','aug-cc-pVTZ','aug-cc-pVQZ','aug-cc-pV5Z',\n",
    "        'd-aug-cc-pVDZ','d-aug-cc-pVTZ','d-aug-cc-pVQZ','d-aug-cc-pV5Z']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8, rotation=90)\n",
    "\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "axes.set_xlim((-0.5, 13))\n",
    "axes.set_ylim((-10., 95.))\n",
    "\n",
    "alpha_ = 0.4\n",
    "starts = [0,4,8]\n",
    "ends = [4, 8, 12]\n",
    "\n",
    "# i = 0\n",
    "# for start, end in zip(starts, ends):\n",
    "#     ymin = e_ct_atoa[start:end].min()\n",
    "#     ymax = e_ct_atoa[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_AtoA, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_atod[start:end].min()\n",
    "#     ymax = e_ct_atod[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_AtoD, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_dtoa[start:end].min()\n",
    "#     ymax = e_ct_dtoa[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_DtoA, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_dtod[start:end].min()\n",
    "#     ymax = e_ct_dtod[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_DtoD, alpha=alpha_)\n",
    "#     i += 1\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Pairwise charge\\ndecomposition terms (%)',fontsize=fontsize)\n",
    "\n",
    "legend_elements = [Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')]\n",
    "\n",
    "    \n",
    "axes.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-10)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('basis_lim_charge.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "q_ct_dtoa = basis_lim['VCT Scheme 2 (charge)', '2 -> 1']\n",
    "q_ct_atod = basis_lim['VCT Scheme 2 (charge)', '1 -> 2 ']\n",
    "q_ct_atoa = basis_lim['VCT Scheme 2 (charge)', '1 -> 1 ']\n",
    "q_ct_dtod = basis_lim['VCT Scheme 2 (charge)', '2 -> 2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(12, dtype=np.float32)\n",
    "x_pos[4:] = x_pos[4:] + 0.5\n",
    "x_pos[8:] = x_pos[8:] + 0.5\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'BH'+r'$_3$'\n",
    "a_str = 'CO'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos[:4], q_ct_atoa[:4], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_atod[:4], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_dtoa[:4], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], q_ct_dtod[:4], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[4:8], q_ct_atoa[4:8], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_atod[4:8], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_dtoa[4:8], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], q_ct_dtod[4:8], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[8:], q_ct_atoa[8:], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_atod[8:], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_dtoa[8:], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], q_ct_dtod[8:], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "mols = ['cc-pVDZ','cc-pVTZ','cc-pVQZ','cc-pV5Z','aug-cc-pVDZ','aug-cc-pVTZ','aug-cc-pVQZ','aug-cc-pV5Z',\n",
    "        'd-aug-cc-pVDZ','d-aug-cc-pVTZ','d-aug-cc-pVQZ','d-aug-cc-pV5Z']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8, rotation=90)\n",
    "\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "axes.set_xlim((-0.5, 13))\n",
    "axes.set_ylim((-15., 150.))\n",
    "\n",
    "alpha_ = 0.4\n",
    "starts = [0,4,8]\n",
    "ends = [4, 8, 12]\n",
    "\n",
    "# i = 0\n",
    "# for start, end in zip(starts, ends):\n",
    "#     ymin = e_ct_atoa[start:end].min()\n",
    "#     ymax = e_ct_atoa[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_AtoA, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_atod[start:end].min()\n",
    "#     ymax = e_ct_atod[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_AtoD, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_dtoa[start:end].min()\n",
    "#     ymax = e_ct_dtoa[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_DtoA, alpha=alpha_)\n",
    "\n",
    "#     ymin = e_ct_dtod[start:end].min()\n",
    "#     ymax = e_ct_dtod[start:end].max()\n",
    "#     axes.fill_between(np.arange(x_pos[4*i], x_pos[4*(i+1)-1]+0.1,0.1), ymin, ymax, color=sns_DtoD, alpha=alpha_)\n",
    "#     i += 1\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Pairwise charge\\ndecomposition terms\\n(in me'+r'$^-$'+')',fontsize=fontsize)\n",
    "\n",
    "legend_elements = [Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')]\n",
    "\n",
    "    \n",
    "axes.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-10)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('basis_lim_charge_me.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "e_ct_dtoa = basis_lim['VCT Scheme 2  (%)', '2 -> 1']\n",
    "e_ct_atod = basis_lim['VCT Scheme 2  (%)', '1 -> 2 ']\n",
    "e_ct_atoa = basis_lim['VCT Scheme 2  (%)', '1 -> 1 ']\n",
    "e_ct_dtod = basis_lim['VCT Scheme 2  (%)', '2 -> 2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "vct_basis_lim = basis_lim['VCT Scheme 2  (%)'][['1 -> 1 ', '1 -> 2 ', '2 -> 1', '2 -> 2']]\n",
    "XZ_mean = vct_basis_lim[:4].mean()\n",
    "XZ_std = vct_basis_lim[:4].std()\n",
    "\n",
    "aXZ_mean = vct_basis_lim[4:8].mean()\n",
    "aXZ_std = vct_basis_lim[4:8].std()\n",
    "\n",
    "daXZ_mean = vct_basis_lim[8:12].mean()\n",
    "daXZ_std = vct_basis_lim[8:12].std()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(12, dtype=np.float32)\n",
    "x_pos[4:] = x_pos[4:] + 0.5\n",
    "x_pos[8:] = x_pos[8:] + 0.5\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'BH'+r'$_3$'\n",
    "a_str = 'CO'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos[:4], e_ct_atoa[:4], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_atod[:4], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtoa[:4], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtod[:4], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[4:8], e_ct_atoa[4:8], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_atod[4:8], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtoa[4:8], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtod[4:8], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[8:], e_ct_atoa[8:], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_atod[8:], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtoa[8:], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtod[8:], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "# plt.errorbar(np.full(4,4.), XZ_mean, XZ_std)\n",
    "err_xpos = np.array([3.75, 8.25, 12.5] )\n",
    "i=0\n",
    "plt.errorbar(err_xpos-0.2, [XZ_mean[i], aXZ_mean[i], daXZ_mean[i]],\n",
    "             yerr=[XZ_std[i], aXZ_std[i], daXZ_std[i]], fmt='o', color=sns_AtoA)\n",
    "i=1\n",
    "plt.errorbar(err_xpos, [XZ_mean[i], aXZ_mean[i], daXZ_mean[i]],\n",
    "             yerr=[XZ_std[i], aXZ_std[i], daXZ_std[i]], fmt='o', color=sns_AtoD)\n",
    "i=2\n",
    "plt.errorbar(err_xpos, [XZ_mean[i], aXZ_mean[i], daXZ_mean[i]],\n",
    "             yerr=[XZ_std[i], aXZ_std[i], daXZ_std[i]], fmt='o', color=sns_DtoA)\n",
    "i=3\n",
    "plt.errorbar(err_xpos+0.2, [XZ_mean[i], aXZ_mean[i], daXZ_mean[i]],\n",
    "             yerr=[XZ_std[i], aXZ_std[i], daXZ_std[i]], fmt='o', color=sns_DtoD)\n",
    "\n",
    "mols = ['cc-pVDZ','cc-pVTZ','cc-pVQZ','cc-pV5Z','aug-cc-pVDZ','aug-cc-pVTZ','aug-cc-pVQZ','aug-cc-pV5Z',\n",
    "        'd-aug-cc-pVDZ','d-aug-cc-pVTZ','d-aug-cc-pVQZ','d-aug-cc-pV5Z']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8, rotation=90)\n",
    "\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "axes.set_xlim((-0.5, 13))\n",
    "axes.set_ylim((0., 75.))\n",
    "\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('% charge transfer',fontsize=fontsize)\n",
    "\n",
    "legend_elements = [Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')]\n",
    "\n",
    "    \n",
    "axes.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-10)\n",
    "\n",
    "# axes.legend(loc='center left', fontsize=fontsize-8,frameon=True, fancybox=True)\n",
    "# plt.show()\n",
    "plt.savefig('basis_lim.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(12, dtype=np.float32)\n",
    "x_pos[4:] = x_pos[4:] + 0.5\n",
    "x_pos[8:] = x_pos[8:] + 0.5\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'BH'+r'$_3$'\n",
    "a_str = 'CO'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos[:4], e_ct_atoa[:4], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_atod[:4], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtoa[:4], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtod[:4], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[4:8], e_ct_atoa[4:8], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_atod[4:8], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtoa[4:8], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtod[4:8], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[8:], e_ct_atoa[8:], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_atod[8:], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtoa[8:], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtod[8:], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "mols = ['cc-pVDZ','cc-pVTZ','cc-pVQZ','cc-pV5Z','aug-cc-pVDZ','aug-cc-pVTZ','aug-cc-pVQZ','aug-cc-pV5Z',\n",
    "        'd-aug-cc-pVDZ','d-aug-cc-pVTZ','d-aug-cc-pVQZ','d-aug-cc-pV5Z']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8, rotation=90)\n",
    "\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "axes.set_xlim((-0.5, 13))\n",
    "axes.set_ylim((0., 75.))\n",
    "\n",
    "alpha_ = 0.4\n",
    "starts = [0,4,8]\n",
    "ends = [4, 8, 12]\n",
    "\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Pairwise energy\\ndecomposition terms (%)',fontsize=fontsize)\n",
    "\n",
    "legend_elements = [Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')]\n",
    "\n",
    "    \n",
    "axes.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-10)\n",
    "\n",
    "# axes.legend(loc='center left', fontsize=fontsize-8,frameon=True, fancybox=True)\n",
    "# plt.show()\n",
    "plt.savefig('basis_lim_energy.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "e_ct_dtoa = basis_lim['VCT Scheme 2 ', '2 -> 1']\n",
    "e_ct_atod = basis_lim['VCT Scheme 2 ', '1 -> 2 ']\n",
    "e_ct_atoa = basis_lim['VCT Scheme 2 ', '1 -> 1 ']\n",
    "e_ct_dtod = basis_lim['VCT Scheme 2 ', '2 -> 2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(12, dtype=np.float32)\n",
    "x_pos[4:] = x_pos[4:] + 0.5\n",
    "x_pos[8:] = x_pos[8:] + 0.5\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'BH'+r'$_3$'\n",
    "a_str = 'CO'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos[:4], e_ct_atoa[:4], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_atod[:4], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtoa[:4], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[:4], e_ct_dtod[:4], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[4:8], e_ct_atoa[4:8], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_atod[4:8], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtoa[4:8], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[4:8], e_ct_dtod[4:8], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "plt.plot(x_pos[8:], e_ct_atoa[8:], '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_atod[8:], '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtoa[8:], '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos[8:], e_ct_dtod[8:], '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "mols = ['cc-pVDZ','cc-pVTZ','cc-pVQZ','cc-pV5Z','aug-cc-pVDZ','aug-cc-pVTZ','aug-cc-pVQZ','aug-cc-pV5Z',\n",
    "        'd-aug-cc-pVDZ','d-aug-cc-pVTZ','d-aug-cc-pVQZ','d-aug-cc-pV5Z']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8, rotation=90)\n",
    "\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "axes.set_xlim((-0.5, 13))\n",
    "# axes.set_ylim((-200., 40))\n",
    "\n",
    "alpha_ = 0.4\n",
    "starts = [0,4,8]\n",
    "ends = [4, 8, 12]\n",
    "\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Pairwise energy\\ndecomposition terms\\n(in kJ/mol)',fontsize=fontsize)\n",
    "\n",
    "legend_elements = [Patch(facecolor=sns_AtoA, label='BH'+r'$_3$'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                   Patch(facecolor=sns_DtoD, label='CO'+r'$\\rightarrow$'+'CO')]\n",
    "\n",
    "    \n",
    "axes.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-10)\n",
    "\n",
    "# axes.legend(loc='center left', fontsize=fontsize-8,frameon=True, fancybox=True)\n",
    "# plt.show()\n",
    "plt.savefig('basis_lim_energy_kJmol2.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for start, end in zip(starts,ends):\n",
    "    print(start, end)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "opacity = 1.0\n",
    "\n",
    "dist = np.linspace(1.02,3.42,25)\n",
    "p1to2 = pes_dep_data['PCT Scheme 2 ', '1 -> 2 '] / pes_dep_data['EDA summary', 'CT'] * 100.\n",
    "p2to1 = pes_dep_data['PCT Scheme 2 ', '2 -> 1'] / pes_dep_data['EDA summary', 'CT'] * 100.\n",
    "\n",
    "v1to2 = pes_dep_data['VCT Scheme 2 ', '1 -> 2 '] / pes_dep_data['EDA summary', 'CT'] * 100.\n",
    "v2to1 = pes_dep_data['VCT Scheme 2 ', '2 -> 1'] / pes_dep_data['EDA summary', 'CT'] * 100.\n",
    "\n",
    "vct_recovery = pes_dep_data['VCT Scheme 2 ','Total CT captured'] / pes_dep_data['EDA summary','CT'] * 100.\n",
    "pct_recovery = pes_dep_data['PCT Scheme 2 ','Total CT captured'] / pes_dep_data['EDA summary','CT'] * 100.\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "markersize = 10\n",
    "pert_marker = 'P'\n",
    "x, y = plot_interpolated(dist, v1to2)\n",
    "plt.plot(x, y, '-', label='v1to2', color=sns_AtoD)\n",
    "plt.plot(dist, v1to2, 'o', label='v1to2', color=sns_AtoD, markersize=markersize)\n",
    "\n",
    "x, y = plot_interpolated(dist, v2to1)\n",
    "plt.plot(x, y, '-', label='v2to1', color=sns_DtoA)\n",
    "plt.plot(dist, v2to1, 'o', label='v2to1', color=sns_DtoA, markersize=markersize)\n",
    "\n",
    "x, y = plot_interpolated(dist, vct_recovery)\n",
    "plt.plot(x, y, '-', label='VCT', color=\"black\")\n",
    "plt.plot(dist, vct_recovery, 'o', label='VCT', color=\"black\", markersize=markersize)\n",
    "\n",
    "x, y = plot_interpolated(dist, p1to2)\n",
    "plt.plot(x, y, '-', label='p1to2', color=sns_AtoD)\n",
    "plt.plot(dist, p1to2, pert_marker, label='p1to2', color=sns_AtoD, markersize=markersize)\n",
    "\n",
    "x, y = plot_interpolated(dist, p2to1)\n",
    "plt.plot(x, y, '-', label='p2to1', color=sns_DtoA)\n",
    "plt.plot(dist, p2to1, pert_marker, label='p2to1', color=sns_DtoA, markersize=markersize)\n",
    "\n",
    "x, y = plot_interpolated(dist, pct_recovery)\n",
    "plt.plot(x, y, '-', label='PCT', color=\"black\")\n",
    "plt.plot(dist, pct_recovery, pert_marker, label='PCT', color=\"black\", markersize=markersize)\n",
    "\n",
    "ax.set_ylim((0.0, 120.0))\n",
    "\n",
    "ax.set_ylabel('% of charge transfer', fontsize=fontsize)\n",
    "ax.set_xlabel('B '+r'$-$'+' C distance (in '+r'$\\AA$'+')', fontsize=fontsize)\n",
    "\n",
    "# ax.set_xticklabels(fontsize=fontsize-8)\n",
    "ax.tick_params(axis=\"x\", labelsize=fontsize-8)\n",
    "\n",
    "yticklabels = list(np.arange(0,120,20))\n",
    "yticklabels_percent = ['{:.0f}%'.format(x) for x in yticklabels]\n",
    "\n",
    "ax.set_yticklabels(tuple(yticklabels_percent), fontsize=fontsize-8)\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "for key in ax.spines:\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "    \n",
    "legend_elements = [Line2D([0], [0], marker='o', color='w', label='Variational',\n",
    "                          markerfacecolor=sns_gray, markersize=15),\n",
    "                    Line2D([0], [0], marker=pert_marker, color='w', label='Perturbative',\n",
    "                          markerfacecolor=sns_gray, markersize=15),\n",
    "                   Patch(facecolor=\"black\", label='Total'),\n",
    "                   Patch(facecolor=sns_AtoD, label='BH'+r'$_3$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'BH'+r'$_3$'),\n",
    "                  ]\n",
    "plt.text(1.45, 7, 'r'+r'$_{\\mathrm{e}}$', fontsize=fontsize,color=sns_purple)\n",
    "ax.axvline(x=1.52, ymin=0, ymax=0.9, linestyle='--', linewidth=3,color=sns_purple)\n",
    "ax.legend(handles=legend_elements, loc='upper center',ncol=6,frameon=True, fancybox=True,fontsize=fontsize-8)\n",
    "# plt.show()\n",
    "plt.savefig('PES_dep.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bh3_nfphq = pd.read_excel('data_for_graphs.xlsx',sheet_name='BH3_NFpHq', header=[0,1])\n",
    "# bh3_nfphq['EDA summary','GD']\n",
    "bh3_nfphq.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(12, 6), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(4)\n",
    "e_gd = bh3_nfphq['EDA summary','GD']\n",
    "e_frz = bh3_nfphq['EDA summary','Frz']\n",
    "e_pol = bh3_nfphq['EDA summary','Pol']\n",
    "e_ct = bh3_nfphq['EDA summary','CT']\n",
    "\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "plt.plot(x_pos, e_gd, '-o', color=sns_gd, linewidth=linewidth, label='GD' , markersize=markersize)\n",
    "plt.plot(x_pos, e_frz, '-o', color=sns_frz, linewidth=linewidth, label='Frz' , markersize=markersize)\n",
    "plt.plot(x_pos, e_pol, '-o', color=sns_pol, linewidth=linewidth, label='Pol' , markersize=markersize)\n",
    "plt.plot(x_pos, e_ct, '-o', color=sns_ct, linewidth=linewidth, label='CT' , markersize=markersize)\n",
    "\n",
    "mols = ['BH'+r'$_3-$'+'NH'+r'$_3$','BH'+r'$_3-$'+'NClH'+r'$_2$',\n",
    "        'BH'+r'$_3-$'+'NCl'+r'$_2$'+'H','BH'+r'$_3-$'+'NCl'+r'$_3$']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Energy (kJ/mol)',fontsize=fontsize)\n",
    "\n",
    "axes.legend(loc='center left', fontsize=fontsize-8,frameon=True, fancybox=True)\n",
    "# plt.show()\n",
    "plt.savefig('BH3_NFpHq_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(12, 6), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "# objects = tuple(basis_list)\n",
    "x_pos = np.arange(4)\n",
    "\n",
    "e_ct_dtoa = bh3_nfphq['VCT scheme 2','2 -> 1']\n",
    "e_ct_atod = bh3_nfphq['VCT scheme 2','1 -> 2 ']\n",
    "e_ct_atoa = bh3_nfphq['VCT scheme 2','1 -> 1 ']\n",
    "e_ct_dtod = bh3_nfphq['VCT scheme 2','2 -> 2']\n",
    "\n",
    "linewidth = 5\n",
    "markersize = 10\n",
    "d_str = 'NCl'+r'$_{\\mathrm{p}}$'+'H'+r'$_{\\mathrm{q}}$'\n",
    "a_str = 'BH'+r'$_{\\mathrm{3}}$'\n",
    "arr_str = r'$\\rightarrow$'\n",
    "\n",
    "plt.plot(x_pos, e_ct_atoa, '-o', color=sns_AtoA, linewidth=linewidth, label=a_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos, e_ct_atod, '-o', color=sns_AtoD, linewidth=linewidth, label=a_str+arr_str+d_str , markersize=markersize)\n",
    "plt.plot(x_pos, e_ct_dtoa, '-o', color=sns_DtoA, linewidth=linewidth, label=d_str+arr_str+a_str , markersize=markersize)\n",
    "plt.plot(x_pos, e_ct_dtod, '-o', color=sns_DtoD, linewidth=linewidth, label=d_str+arr_str+d_str , markersize=markersize)\n",
    "\n",
    "mols = ['BH'+r'$_3-$'+'NH'+r'$_3$','BH'+r'$_3-$'+'NClH'+r'$_2$',\n",
    "        'BH'+r'$_3-$'+'NCl'+r'$_2$'+'H','BH'+r'$_3-$'+'NCl'+r'$_3$']\n",
    "plt.xticks(x_pos, mols , fontsize=fontsize-8)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.grid(b=False)\n",
    "for key in axes.spines:\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "axes.tick_params(axis=\"y\", labelsize=fontsize-8)\n",
    "\n",
    "plt.ylabel('Energy (kJ/mol)',fontsize=fontsize)\n",
    "\n",
    "axes.legend(loc='center left', fontsize=fontsize-8,frameon=True, fancybox=True)\n",
    "# plt.show()\n",
    "plt.savefig('BH3_NFpHq_VCT.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_co = pd.read_excel('data_for_graphs.xlsx',sheetname='MCO6',header=[0,1])\n",
    "data_co.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_co"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "        \n",
    "def autolabel_middle(rects, height_offset, n_round=1, fontsize=16):\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        bottom = rect.get_x()\n",
    "        height_pos = bottom + height / 2. - height_offset\n",
    "        ax.annotate('{0:.{1}f}'.format(height, n_round),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, rect.get_y()+ height_pos),\n",
    "                    xytext=(0, 0),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\", fontsize=fontsize,\n",
    "                    ha='center', va='bottom')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(24, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.4\n",
    "opacity = 1.0\n",
    "N = 3\n",
    "p1to2 = data_co['PCT Scheme 2 ']['1 -> 2 ']\n",
    "p2to1 = data_co['PCT Scheme 2 ']['2 -> 1']\n",
    "v1to2 = data_co['VCT Scheme 2 ']['1 -> 2 ']\n",
    "v2to1 = data_co['VCT Scheme 2 ']['2 -> 1']\n",
    "\n",
    "mol_names = data_co['Unnamed: 0_level_0','Unnamed: 0_level_1'].values\n",
    "# print(mol_names)\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.35         # the width of the bars\n",
    "delta = 0.05 # bar offset\n",
    "edgewidth = 2.\n",
    "rect_p_1to2 =  ax.bar(ind-delta, p1to2, bar_width, bottom=0, \n",
    "                      label='Perturbative', color=sns_DtoA, edgecolor='blue',linewidth=edgewidth)\n",
    "rect_p_2to1 =  ax.bar(ind-delta, p2to1, bar_width, bottom=p1to2, \n",
    "                      label='Perturbative', color=sns_AtoD, edgecolor='blue',linewidth=edgewidth)\n",
    "\n",
    "rect_v_1to2 =  ax.bar(ind + bar_width, v1to2, bar_width, bottom=0, \n",
    "                      label='Variational', color=sns_DtoA, edgecolor='black',linewidth=edgewidth)\n",
    "rect_v_2to1 =  ax.bar(ind + bar_width, v2to1, bar_width, bottom=v1to2, \n",
    "                      label='Variational', color=sns_AtoD, edgecolor='black',linewidth=edgewidth)\n",
    "\n",
    "xtick_pos = []\n",
    "for i in ind:\n",
    "    xtick_pos.append(i+bar_width/2.)\n",
    "ax.set_xticks(xtick_pos)\n",
    "ax.set_ylim((-250, 50))\n",
    "\n",
    "ax.set_ylabel('Pairwise charge transfer energy (kJ/mol)', fontsize=fontsize)\n",
    "mol_names = ['V(CO)'+r'$_6$'+r'$^-$','Cr(CO)'+r'$_6$','Mn(CO)'+r'$_6$'+r'$^+$']\n",
    "\n",
    "ax.set_xticklabels(mol_names, fontsize=fontsize-8)\n",
    "yticklabels = list(np.arange(-250,50,50))\n",
    "# yticklabels_percent = ['{:.0f}%'.format(x) for x in yticklabels]\n",
    "mol_names = ['V(CO)'+r'$_6$'+r'$^-$','Cr(CO)'+r'$_6$','Mn(CO)'+r'$_6$'+r'$^+$']\n",
    "ax.set_yticklabels(tuple(yticklabels), fontsize=fontsize-8)\n",
    "\n",
    "ax.grid(False)\n",
    "    \n",
    "n_round = 1\n",
    "height_offset = 10\n",
    "\n",
    "autolabel_middle(rect_p_1to2, height_offset, n_round=1, fontsize=fontsize)\n",
    "autolabel_middle(rect_p_2to1, height_offset, n_round=1, fontsize=fontsize)\n",
    "autolabel_middle(rect_v_1to2, height_offset, n_round=1, fontsize=fontsize)\n",
    "autolabel_middle(rect_v_2to1, height_offset, n_round=1, fontsize=fontsize)\n",
    "\n",
    "# autolabel(p1, n_round=0)\n",
    "# autolabel(p2, n_round=0)\n",
    "\n",
    "legend_elements = [Patch(facecolor='white',edgecolor='blue',label='Perturbative',linewidth=2),\n",
    "                Patch(facecolor='white', edgecolor='black',label='Variational',linewidth=2), \n",
    "                   Patch(facecolor=sns_AtoD, label='M(CO)'+r'$_5$'+r'$\\rightarrow$'+'CO'),\n",
    "                   Patch(facecolor=sns_DtoA, label='CO'+r'$\\rightarrow$'+'M(CO)'+r'$_5$'),\n",
    "                  ]\n",
    "\n",
    "# for key in ax.spines:\n",
    "#     ax.spines[key].set_linewidth(1.0)\n",
    "#     ax.spines[key].set_color('black')\n",
    "    \n",
    "ax.legend(handles=legend_elements, loc='upper center',ncol=4,frameon=True, fancybox=True,fontsize=fontsize-8)\n",
    "# plt.show()\n",
    "plt.savefig('MCO.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rect_p_2to1[0].get_y()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "mypython3",
   "language": "python",
   "name": "mypython3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Graphs/.ipynb_checkpoints/presentation_graphs-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}

